VisualAgentBench: Towards Large Multimodal Models as Visual Foundation Agents

Large Multimodal Models (LMMs) have ushered in a new era in artificial intelligence, merging capabilities in both language and vision to form highly capable Visual Foundation Agents. These agents are postulated to excel across a myriad of tasks, potentially approaching general artificial intelligence. However, existing benchmarks fail to sufficiently challenge or showcase the full potential of LMMs in complex, real-world environments. To address this gap, we introduce VisualAgentBench (VAB), a comprehensive and pioneering benchmark specifically designed to train and evaluate LMMs as visual foundation agents across diverse scenarios, including Embodied, Graphical User Interface, and Visual Design, with tasks formulated to probe the depth of LMMs' understanding and interaction capabilities. Through rigorous testing across nine proprietary LMM APIs and eight open models, we demonstrate the considerable yet still developing agent capabilities of these models. Additionally, VAB constructs a trajectory training set constructed through hybrid methods including Program-based Solvers, LMM Agent Bootstrapping, and Human Demonstrations, promoting substantial performance improvements in LMMs through behavior cloning. Our work not only aims to benchmark existing models but also provides a solid foundation for future development into visual foundation agents. Code, train \& test data, and part of fine-tuned open LMMs are available at \url{https://github.com/THUDM/VisualAgentBench}.

==> figs/grouped-bar-chart.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.colors as mcolors

# Updated Data
categories = ['VAB-OmniGibson', 'VAB-Minecraft', 'VAB-Mobile', 'WebArena-Lite', 'VAB-CSS']
categories = categories[::-1]
values = [
    [8.8, 5.7, 41.4, 32.5],  # VAB-OmniGibson
    [19.8, 3.1, 55.2, 46.4],  # VAB-Minecraft
    [0,0,0,0],  # VAB-Mobile
    [5.5, 2.5, 18.2, 4.3],  # WebArena-Lite
    [20.6, 14.4, 34.5, 13.6]   # VAB-CSS
]

values = values[::-1]

# Set up the plot
fig, ax = plt.subplots(figsize=(14, 8))

# Set the height of each bar and the positions of the bars
height = 0.12
y = np.arange(len(categories))
sub_group_gap = 0.18  # Gap between sub-groups
group_gap = 0.2  # Gap between main groups

y_offsets = [-height - sub_group_gap/2, -sub_group_gap/2, sub_group_gap/2, height + sub_group_gap/2]

# Create color variations with transparency
base_blue = '#749adc'
base_orange = '#df9c20'

colors = [
    base_blue,
    mcolors.to_rgba(base_blue, alpha=0.6),
    base_orange,
    mcolors.to_rgba(base_orange, alpha=0.6)
]


labels = ['SR (glm-4v)', 'SR w/ error (glm-4v)', 'SR (gpt-4o)', 'SR w/ error (gpt-4o)']

# Create the horizontal bars
for i, (offset, color, label) in enumerate(zip(y_offsets, colors, labels)):
    rects = ax.barh(y + offset, [v[i] for v in values], height, label=label, color=color)
    
    # Add value labels at the end of each bar
    for rect in rects:
        width = rect.get_width()
        ax.annotate(f'{width}',
                    xy=(width, rect.get_y() + rect.get_height() / 2),
                    xytext=(3, 0),
                    textcoords="offset points",
                    ha='left', va='center', fontsize=15)

# Customize the plot
ax.set_xlabel('Success Rate', fontsize=16)
# ax.set_title('Grouped Bar Chart', fontsize=16, fontweight='bold')
ax.set_yticks(y)

# Rotate y-axis labels and adjust their position
# ax.set_yticklabels(categories, fontsize=10, rotation=45, ha='right', va='center')
ax.set_yticklabels(categories, fontsize=16, ha='right', va='center')

# Adjust the position of rotated labels
ax.yaxis.set_tick_params(pad=35)

ax.xaxis.set_tick_params(labelsize=15) 

ax.legend(fontsize=16, loc='lower right')

# Add a subtle grid
ax.set_axisbelow(True)
ax.xaxis.grid(color='gray', linestyle='dashed', alpha=0.2)

# Set background color
ax.set_facecolor('#f8f9fa')

# Adjust y-axis limits to add some padding
ax.set_ylim(-0.5, len(categories) - 0.5)

# fig.patch.set_facecolor('#1e1e1e')
# ax.set_facecolor('#EEEEEE')

# Adjust layout and display the plot
plt.tight_layout()
# plt.show()
plt.savefig("error_recovery.pdf")


==> figs/split-chart-visualization.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.colors as mcolors

# Updated Data
categories = ['VAB-CSS', 'WebArena-Lite', 'VAB-Mobile', 'VAB-Minecraft', 'VAB-OmniGibson']
values = [
    [20.6, 14.4, 34.5, 13.6],  # VAB-CSS
    [5.5, 2.5, 18.2, 4.3],     # WebArena-Lite
    [2.5, 0.0, 31.9, 3.6],              # VAB-Mobile
    [19.8, 3.1, 55.2, 46.4],   # VAB-Minecraft
    [8.8, 5.7, 41.4, 32.5]     # VAB-OmniGibson
]

# Set up the plot
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(32, 8), sharey=True)

# Set the height of each bar and the positions of the bars
height = 0.25
y = np.arange(len(categories))
sub_group_gap = 0.05  # Gap between sub-groups

# Create color variations with transparency
base_blue = '#749adc'
base_orange = '#df9c20'
colors = [
    base_orange,
    mcolors.to_rgba(base_orange, alpha=0.6),
    base_blue,
    mcolors.to_rgba(base_blue, alpha=0.6)
]

labels = ['SR', 'SR w/ error', 'SR', 'SR w/ error']

# Function to create bars and add labels
def create_bars(ax, data, colors, labels):
    y_offsets = [-height/2 - sub_group_gap/2, height/2 + sub_group_gap/2]
    for i, (offset, color, label) in enumerate(zip(y_offsets, colors, labels)):
        rects = ax.barh(y + offset, data[:, i], height, label=label, color=color)
        
        for rect in rects:
            width = rect.get_width()
            ax.annotate(f'{width}',
                        xy=(width, rect.get_y() + rect.get_height() / 2),
                        xytext=(3, 0),
                        textcoords="offset points",
                        ha='left', va='center', fontsize=20)

# Create the first sub-chart (gpt-4o)
create_bars(ax1, np.array(values)[:, 2:], colors[:2], labels[:2])
ax1.set_title('GPT-4o', fontsize=20, fontweight='bold')

# Create the second sub-chart (glm-4v)
create_bars(ax2, np.array(values)[:, :2], colors[2:], labels[2:])
ax2.set_title('GLM-4v', fontsize=20, fontweight='bold')

# Customize the plots
for ax in (ax1, ax2):
    ax.set_xlabel('Success Rate', fontsize=20)
    ax.set_yticks(y)
    ax.xaxis.set_tick_params(labelsize=20)
    ax.legend(fontsize=18, loc='upper right')
    ax.set_axisbelow(True)
    ax.xaxis.grid(color='gray', linestyle='dashed', alpha=0.2)
    ax.set_facecolor('#f8f9fa')
    ax.set_ylim(-0.5, len(categories) - 0.5)

# Explicitly set y-axis labels for the left subplot
ax1.set_yticks(y)
ax1.set_yticklabels(categories, fontsize=20)

ax1.set_xlim(0, 60)  # For the GPT-4o subplot
ax2.set_xlim(0, 25)  # For the GLM-4v subplot

# Adjust y-axis label position
ax1.yaxis.set_tick_params(pad=100)

# Remove y-axis labels from the right subplot, but keep the ticks
ax2.set_yticklabels([])
ax2.tick_params(axis='y', which='both', left=True, labelleft=False)

# Adjust the layout to make room for the y-axis labels
plt.subplots_adjust(left=0.3, right=0.95, wspace=0.05)

# Add y-axis labels manually
for i, category in enumerate(categories):
    ax1.text(-0.05, i, category, ha='right', va='center', fontsize=19, transform=ax1.get_yaxis_transform())

# Save the figure
plt.savefig("error_recovery.pdf")

# # Show the plot
# plt.show()

# # Print matplotlib version for debugging
# import matplotlib
# print("Matplotlib version:", matplotlib.__version__)

